Towards Cooperative VRUs: Optimal Positioning Sampling for Pedestrian Awareness Messages

Road safety is the main motivation for Cooperative Intelligent Transport Systems (C-ITS) in general, and vehicular communications (V2X) technology in particular. The V2X-based Vulnerable Road User (VRU) protection is an approach that relies on the persistent broadcasting of "beacon" awareness messages by a VRU mobile device. To this end the European Telecommunications Standards Institute (ETSI) has specified the Vulnerable Road User Awareness Message (VAM) as well as the overall ITS-G5 protocol stack enabling a variety of the V2X applications. This article studies how often pedestrians (a type of VRU) should check their position to issue a VAM. To that end, we characterize the rate at which pedestrians generate VAMs leveraging a recognized mobility model, and formulate an optimization problem to minimize the time elapsed between VAMs. We propose an algorithm to solve the problem in 802.11p and assess its accuracy through numerical and simulation campaigns. Results evidence the accuracy of our VAM rate characterization, and evidence that we decrease ETSI positioning sampling rate by more than 30%. On top, our solution decreases the time between VAMs, and increases the packet delivery ratio. In other words, our approach increases the pedestrians safety while reducing the battery consumption of mobile devices.

==> band.py <==
import numpy as np
from math import log,exp,sqrt,cos,sin,e
from matplotlib import pyplot as plt

if __name__ == '__main__':
    p = 3.59
    R = 0.7
    Rg = 0.03
    kappa = 0.6
    x0 = 0.3

    rold = lambda phi,H: sqrt(
        R**2 * (
            1 + 1/log(
                H/p* (1+
                    exp(
                        -(cos(kappa*phi)-x0)/Rg
                    )
                )
            )
        )
    )
    #
    rp = lambda phi,H: \
            1 + 1/log(
                H/p* (1+
                    exp(
                        -(cos(kappa*phi)-x0)/Rg
                    )
                )
            )
    one_overlog = lambda phi,H:\
            1/log(
                H/p* (1+
                    exp(
                        -(cos(kappa*phi)-x0)/Rg
                    )
                )
            )
    f = lambda phi,H: sqrt(
        R**2 * (
            1 + max(-1, 1/log(
                H/p* (1+
                    exp(
                        -(cos(kappa*phi)-x0)/Rg
                    )
                )
            ))
        )
    )
    #



    fig, ax = plt.subplots()
    thetas = np.arange(0, 3*np.pi/4, .1)
    thetas = np.arange(0, -3*np.pi/4, -.1)




    for H in [.2,.5,1,3,4,6,10]:
        thetas = [t for t in np.arange(0,np.pi, .01)\
                if one_overlog(t,H)<0]\
            + [t for t in np.arange(-np.pi, 0, .01)\
                if one_overlog(t,H)<0]



        rs = [f(t,H) for t in thetas]
        xs, ys = [], []
        for r,t in zip(rs, thetas):
            xs += [r*cos(t)]
            ys += [r*sin(t)]
        ax.plot(xs,ys, label=f'H={H}')

    ax.legend()
    plt.grid()
    plt.xlabel('x')
    plt.xlabel('y')
    plt.show()


